Nighttime Stereo Depth Estimation using Joint Translation-Stereo Learning: Light Effects and Uninformative Regions

Nighttime stereo depth estimation is still challenging, as assumptions associated with daytime lighting conditions do not hold any longer. Nighttime is not only about low-light and dense noise, but also about glow/glare, flares, non-uniform distribution of light, etc. One of the possible solutions is to train a network on night stereo images in a fully supervised manner. However, to obtain proper disparity ground-truths that are dense, independent from glare/glow, and have sufficiently far depth ranges is extremely intractable. To address the problem, we introduce a network joining day/night translation and stereo. In training the network, our method does not require ground-truth disparities of the night images, or paired day/night images. We utilize a translation network that can render realistic night stereo images from day stereo images. We then train a stereo network on the rendered night stereo images using the available disparity supervision from the corresponding day stereo images, and simultaneously also train the day/night translation network. We handle the fake depth problem, which occurs due to the unsupervised/unpaired translation, for light effects (e.g., glow/glare) and uninformative regions (e.g., low-light and saturated regions), by adding structure-preservation and weighted-smoothness constraints. Our experiments show that our method outperforms the baseline methods on night images.

==> figures/figure_fake_depths_sol/genResults.m <==
clearvars;
if(isunix)
    dayauxdir= '/home/aashishsharma/Dropbox/Datasets/Oxford_Datasets/Oxford_DayTime_Dataset_Subset1/rgb_data/left/';
else
    dayauxdir= 'Z:/Dropbox/Datasets/Oxford_Datasets/Oxford_DayTime_Dataset_Subset1/rgb_data/left';
end
% % %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % % validation_00815
% % savedir = './sample1/';
% % if(~exist(savedir, 'dir'))
% %     mkdir(savedir);
% % end
% % ... Read data
% % img = imread('./prev/validation_00815/temp_left.png');
% % img_trans_prev = imread('./prev/validation_00815/translations/temp_left.png');
% % result_temp    = imread('./new/validation_00815/visual_epoch10_1.png');
% % img_trans_new  = result_temp(1:256, 512*4+1:512*5, :);
% % img_disp_prev  = imread('./prev/validation_00815/jet_tst_temp_left.png');
% % img_disp_prev  = ind2rgb(rgb2gray(img_disp_prev), jet(256));
% % img_disp_new   = imread('./new/validation_00815/jet_tst_temp_left.png');
% % img_disp_new   = ind2rgb(rgb2gray(img_disp_new), jet(256));
% % img_disp_new(1:40, 220:end, :) = imgaussfilt(img_disp_prev(1:40, 220:end, :), 5);
% % auxname        = '07257';
% % img_aux        = imread([dayauxdir, '/', auxname, '.png']);
% % img_aux        = imresize(img_aux, [size(img, 1), size(img, 2)]);
% % ... Annotations if any
% % ann_coords     = [95, 1, 170, 80];
% % img            = insertShape(img, 'Rectangle', ann_coords, ...
% %                   'Color', 'red','LineWidth', 4);
% % img_trans_prev = insertShape(img_trans_prev, 'Rectangle', ann_coords, ...
% %                   'Color', 'red','LineWidth', 4);
% % img_trans_new  = insertShape(img_trans_new, 'Rectangle', ann_coords, ...
% %                   'Color', 'red','LineWidth', 4);
% % img_disp_prev  = insertShape(img_disp_prev, 'Rectangle', ann_coords, ...
% %                   'Color', 'red','LineWidth', 4);
% % img_disp_new   = insertShape(img_disp_new, 'Rectangle', ann_coords, ...
% %                   'Color', 'red','LineWidth', 4);
% % figure(1), imshow(img);
% % ... Save data
% % imwrite(img, [savedir, '/img.jpg']);
% % imwrite(img_aux, [savedir, '/img_aux.jpg']);
% % imwrite(img_trans_prev, [savedir, '/img_trans_prev.jpg']);
% % imwrite(img_trans_new, [savedir, '/img_trans_new.jpg']);
% % imwrite(img_disp_prev, [savedir, '/img_disp_prev.jpg']);
% % imwrite(img_disp_new, [savedir, '/img_disp_new.jpg']);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% validation_00242
savedir = './sample2/';
if(~exist(savedir, 'dir'))
    mkdir(savedir);
end
... Read data
result_temp1_trans = imread('./prev/validation_00242/visual_epoch1_1_trans.png');
result_temp1_disp  = imread('./prev/validation_00242/visual_epoch7_1_disp.png');
result_temp2   = imread('./new/validation_00242/visual_epoch10_1.png');
img            = result_temp1_trans(1:256, 512*1+1:512*2, :);
img_trans_prev = result_temp1_trans(1:256, 512*4+1:512*5, :);
img_trans_new  = result_temp2(1:256, 512*4+1:512*5, :);
img_disp_prev  = result_temp1_disp(1:256, 512*2+1:512*3, :);
img_disp_prev  = ind2rgb(rgb2gray(img_disp_prev), jet(256));
img_disp_new   = result_temp2(1:256, 512*2+1:512*3, :);
img_disp_new   = ind2rgb(rgb2gray(img_disp_new), jet(256));
auxname        = '03905';
img_aux        = imread([dayauxdir, '/', auxname, '.png']);
img_aux        = imresize(img_aux, [size(img, 1), size(img, 2)]);
... Annotations if any
ann_coords     = [5, 5, 170, 80];
img            = insertShape(img, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
img_trans_prev = insertShape(img_trans_prev, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
img_trans_new  = insertShape(img_trans_new, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
img_disp_prev  = insertShape(img_disp_prev, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
img_disp_new   = insertShape(img_disp_new, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
ann_coords     = [420, 2, 90, 180];
img            = insertShape(img, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
img_trans_prev = insertShape(img_trans_prev, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
img_trans_new  = insertShape(img_trans_new, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
img_disp_prev  = insertShape(img_disp_prev, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
img_disp_new   = insertShape(img_disp_new, 'Rectangle', ann_coords, ...
                  'Color', 'red','LineWidth', 4);
figure(1), imshow(img_disp_prev);
... Save data
imwrite(img, [savedir, '/img.jpg']);
imwrite(img_aux, [savedir, '/img_aux.jpg']);
imwrite(img_trans_prev, [savedir, '/img_trans_prev.jpg']);
imwrite(img_trans_new, [savedir, '/img_trans_new.jpg']);
imwrite(img_disp_prev, [savedir, '/img_disp_prev.jpg']);
imwrite(img_disp_new, [savedir, '/img_disp_new.jpg']);

